Navigating the Kaleidoscope of COVID-19 Misinformation Using Deep Learning

Irrespective of the success of the deep learning-based mixed-domain transfer learning approach for solving various Natural Language Processing tasks, it does not lend a generalizable solution for detecting misinformation from COVID-19 social media data. Due to the inherent complexity of this type of data, caused by its dynamic (context evolves rapidly), nuanced (misinformation types are often ambiguous), and diverse (skewed, fine-grained, and overlapping categories) nature, it is imperative for an effective model to capture both the local and global context of the target domain. By conducting a systematic investigation, we show that: (i) the deep Transformer-based pre-trained models, utilized via the mixed-domain transfer learning, are only good at capturing the local context, thus exhibits poor generalization, and (ii) a combination of shallow network-based domain-specific models and convolutional neural networks can efficiently extract local as well as global context directly from the target data in a hierarchical fashion, enabling it to offer a more generalizable solution.

==> 2021-EMNLP-Camera Ready/figures/CoAID_Dataset_Word_Frequency_2.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "CoAID_Dataset_Word_Frequency_2.ipynb",
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "xtxP1EeJt9qL",
        "outputId": "d670d7f8-17a6-474d-e25e-ed329470a39c"
      },
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import warnings\n",
        "\n",
        "import matplotlib.pyplot as plt\n",
        "plt.style.use('ggplot')\n",
        "import seaborn as sns\n",
        "\n",
        "import nltk\n",
        "nltk.download('wordnet')\n",
        "nltk.download('punkt')\n",
        "nltk.download('stopwords')\n",
        "from nltk.corpus import stopwords \n",
        "from nltk.stem import WordNetLemmatizer \n",
        "from wordcloud import WordCloud\n",
        "\n",
        "from sklearn.pipeline import Pipeline\n",
        "\n",
        "from sklearn.model_selection import train_test_split, GridSearchCV\n",
        "from sklearn.metrics import confusion_matrix, precision_score, recall_score, f1_score, classification_report\n",
        "from sklearn.feature_extraction.text import CountVectorizer, TfidfVectorizer, TfidfTransformer\n",
        "from sklearn.naive_bayes import MultinomialNB, BernoulliNB, GaussianNB\n",
        "from collections import OrderedDict"
      ],
      "execution_count": 1,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "[nltk_data] Downloading package wordnet to /root/nltk_data...\n",
            "[nltk_data]   Unzipping corpora/wordnet.zip.\n",
            "[nltk_data] Downloading package punkt to /root/nltk_data...\n",
            "[nltk_data]   Unzipping tokenizers/punkt.zip.\n",
            "[nltk_data] Downloading package stopwords to /root/nltk_data...\n",
            "[nltk_data]   Unzipping corpora/stopwords.zip.\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Lf1MMrCXnuX5",
        "outputId": "c435156e-742b-4a9b-fecb-533e7d0fff12"
      },
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ],
      "execution_count": 2,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Mounted at /content/drive\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "AtC-DlTx1ptN"
      },
      "source": [
        "CoAID News Articles"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "W2wGT5L2utwE",
        "outputId": "4e9aafb5-53b4-437c-ed98-efbd679c3bd6"
      },
      "source": [
        "path = \"/content/drive/MyDrive/\"\n",
        "#News Articles\n",
        "df1 = pd.read_csv(path+'NewsRealCOVID-19-05.csv')\n",
        "df2 = pd.read_csv(path+'NewsFakeCOVID-19-05.csv')\n",
        "df1['label'] = 1\n",
        "df2['label'] = 0\n",
        "\n",
        "df_May_News = pd.concat([df1, df2]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_May_News = df_May_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_May_News = df_May_News[df_May_News['content'].notna()]\n",
        "print('May News Articles shape: ',df_May_News.shape)"
      ],
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May News Articles shape:  (1522, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7aPVwa4svDH-",
        "outputId": "d739b78d-6cd3-4595-c14c-7c9b2e1bfa42"
      },
      "source": [
        "df3 = pd.read_csv(path+'NewsRealCOVID-19-07.csv')\n",
        "df4 = pd.read_csv(path+'NewsFakeCOVID-19-07.csv')\n",
        "df3['label'] = 1\n",
        "df4['label'] = 0\n",
        "\n",
        "df_July_News = pd.concat([df3, df4]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_July_News = df_July_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_July_News = df_July_News[df_July_News['content'].notna()]\n",
        "print('July News Articles shape: ',df_July_News.shape)"
      ],
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July News Articles shape:  (1212, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CNZbgqDCwLFU",
        "outputId": "4fb617a5-9c6d-445d-c7f8-0f3d45abdfe9"
      },
      "source": [
        "df5 = pd.read_csv(path+'NewsRealCOVID-19-09.csv')\n",
        "df6 = pd.read_csv(path+'NewsFakeCOVID-19-09.csv')\n",
        "df5['label'] = 1\n",
        "df6['label'] = 0\n",
        "\n",
        "df_Sept_News = pd.concat([df5, df6]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Sept_News = df_Sept_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Sept_News = df_Sept_News[df_Sept_News['content'].notna()]\n",
        "print('Sept News Articles shape: ',df_Sept_News.shape)"
      ],
      "execution_count": 17,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept News Articles shape:  (847, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QY7vyzJQvreS",
        "outputId": "6b4f81bb-63ef-4331-ca8a-78d3d71046b6"
      },
      "source": [
        "df7 = pd.read_csv(path+'NewsRealCOVID-19-11.csv')\n",
        "df8 = pd.read_csv(path+'NewsFakeCOVID-19-11.csv')\n",
        "df7['label'] = 1\n",
        "df8['label'] = 0\n",
        "\n",
        "df_Nove_News = pd.concat([df7, df8]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Nove_News = df_Nove_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Nove_News = df_Nove_News[df_Nove_News['content'].notna()]\n",
        "print('Nove News Articles shape: ',df_Nove_News.shape)"
      ],
      "execution_count": 5,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove News Articles shape:  (859, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "scZHV-5R1tKp"
      },
      "source": [
        "CoAID Tweet"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Lyr3aTnb1oQU",
        "outputId": "e6d149e9-0ad8-44ac-80cc-2d0ab687ff5b"
      },
      "source": [
        "df9 = pd.read_csv(path+'0501ClaimFakeCOVID-19_tweets_content_1.csv')\n",
        "df10 = pd.read_csv(path+'0501ClaimRealCOVID-19_tweets_content_1.csv')\n",
        "df11 = pd.read_csv(path+'0501NewsFakeCOVID-19_tweets_content.csv')\n",
        "df12 = pd.read_csv(path+'0501NewsRealCOVID-19_tweets_content.csv')\n",
        "df9['label'] = df11['label'] = 0\n",
        "df10['label'] = df12['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_May_Tweet = pd.concat([df9,df10,df11,df12]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_May_Tweet = df_May_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its tweet is NaN\n",
        "df_May_Tweet = df_May_Tweet[df_May_Tweet['tweet_text'].notna()]\n",
        "print('May Tweet shape: ',df_May_Tweet.shape)"
      ],
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May Tweet shape:  (95107, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "O1FrGSdl1oYZ",
        "outputId": "3384bb2c-6f1d-44ad-96ed-539d62af97f2"
      },
      "source": [
        "df13 = pd.read_csv(path+'0701ClaimFakeCOVID-19_tweets_content.csv')\n",
        "df14 = pd.read_csv(path+'0701ClaimRealCOVID-19_tweets_content.csv')\n",
        "df15 = pd.read_csv(path+'0701NewsFakeCOVID-19_tweets_content.csv')\n",
        "df16 = pd.read_csv(path+'0701NewsRealCOVID-19_tweets_content.csv')\n",
        "df13['label'] = df15['label'] = 0\n",
        "df14['label'] = df16['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_July_Tweet = pd.concat([df13,df14,df15,df16]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_July_Tweet = df_July_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_July_Tweet = df_July_Tweet[df_July_Tweet['tweet_text'].notna()]\n",
        "print('July Tweet shape: ',df_July_Tweet.shape)"
      ],
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July Tweet shape:  (54098, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "D7JKHyad1ogO",
        "outputId": "ebce5029-5409-4db2-bf98-ac5613dbef47"
      },
      "source": [
        "df17 = pd.read_csv(path+'0901ClaimRealCOVID-19_tweets_content.csv')\n",
        "df18 = pd.read_csv(path+'0901NewsFakeCOVID-19_tweets_content.csv')\n",
        "df19 = pd.read_csv(path+'0901NewsRealCOVID-19_tweets_content.csv')\n",
        "df18['label'] = 0\n",
        "df17['label'] = df19['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_Sept_Tweet = pd.concat([df17,df18,df19]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Sept_Tweet = df_Sept_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Sept_Tweet = df_Sept_Tweet[df_Sept_Tweet['tweet_text'].notna()]\n",
        "print('Sept Tweet shape: ',df_Sept_Tweet.shape)"
      ],
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept Tweet shape:  (424, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "spHInjFS2QUB",
        "outputId": "f0daf929-99e7-48d1-9f62-1ff0bcf913b0"
      },
      "source": [
        "df20 = pd.read_csv(path+'1101ClaimRealCOVID-19_tweets.csv')\n",
        "df21 = pd.read_csv(path+'1101NewsFakeCOVID-19_tweets.csv')\n",
        "df22 = pd.read_csv(path+'1101NewsRealCOVID-19_tweets.csv')\n",
        "df21['label'] = 0\n",
        "df20['label'] = df22['label'] = 1\n",
        "\n",
        "#remove repeated useless string - 'Feed generated with FetchRSS'\n",
        "tweet_update = []\n",
        "\n",
        "for tweet in df22['tweet_text']:\n",
        "    if ('Feed generated with FetchRSS') in tweet:\n",
        "        tweet_update.append(tweet[:len(tweet)-30])\n",
        "    else:\n",
        "        tweet_update.append(tweet)\n",
        "df22['tweet_text'] = tweet_update\n",
        "\n",
        "#combine dataframes\n",
        "df_Nove_Tweet = pd.concat([df20,df21,df22]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Nove_Tweet = df_Nove_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Nove_Tweet = df_Nove_Tweet[df_Nove_Tweet['tweet_text'].notna()]\n",
        "print('Nove Tweet shape: ',df_Nove_Tweet.shape)"
      ],
      "execution_count": 9,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove Tweet shape:  (195, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "xGjZiMLL1vK6"
      },
      "source": [
        "CoAID Tweet+Reply"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7RVy_JIY1xsq",
        "outputId": "15a216e9-b6d4-414a-d4ba-a911eaeb7103"
      },
      "source": [
        "df23 = pd.read_csv(path+'0501ClaimFakeCOVID-19_tweets_replies_content_1.csv')\n",
        "df24 = pd.read_csv(path+'0501ClaimRealCOVID-19_tweets_replies_content_1.csv')\n",
        "df25 = pd.read_csv(path+'0501NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df26 = pd.read_csv(path+'0501NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df23['label'] = df25['label'] = 0\n",
        "df24['label'] = df26['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_may_reply = pd.concat([df23,df24,df25,df26]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_may_reply = df_may_reply.sample(frac=1)   \n",
        "#only keep tweet_reply and label columns\n",
        "df_may_reply = df_may_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_may_reply = df_may_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_May_Reply = pd.concat([df_May_Tweet,df_may_reply]).reset_index(drop=True)\n",
        "print('May Tweets & Replies shape: ',df_May_Reply.shape)"
      ],
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May Tweets & Replies shape:  (163053, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1k2j6I8o1x1D",
        "outputId": "e9498223-0657-4429-bd06-1e1db2de593e"
      },
      "source": [
        "df27 = pd.read_csv(path+'0701ClaimFakeCOVID-19_tweets_replies_content.csv')\n",
        "df28 = pd.read_csv(path+'0701ClaimRealCOVID-19_tweets_replies_content.csv')\n",
        "df29 = pd.read_csv(path+'0701NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df30 = pd.read_csv(path+'0701NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df27['label'] = df29['label'] = 0\n",
        "df28['label'] = df30['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_july_reply = pd.concat([df27,df28,df29,df30]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_july_reply = df_july_reply.sample(frac=1)   \n",
        "#only keep tweet_reply and label columns\n",
        "df_july_reply = df_july_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_july_reply = df_july_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_July_Reply = pd.concat([df_July_Tweet,df_july_reply]).reset_index(drop=True)\n",
        "print('July Tweets & Replies shape: ',df_July_Reply.shape)"
      ],
      "execution_count": 11,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July Tweets & Replies shape:  (101649, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5V2tDmq-1x69",
        "outputId": "7f1691d3-7e5f-48aa-b7a3-fa36175557bf"
      },
      "source": [
        "df31 = pd.read_csv(path+'0901ClaimRealCOVID-19_tweets_replies_content.csv')\n",
        "df32 = pd.read_csv(path+'0901NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df33 = pd.read_csv(path+'0901NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df32['label'] = 0\n",
        "df31['label'] = df33['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_sept_reply = pd.concat([df31,df32,df33]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_sept_reply = df_sept_reply.sample(frac=1)  \n",
        "#only keep tweet_reply and label columns\n",
        "df_sept_reply = df_sept_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_sept_reply = df_sept_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "# print(\"All Tweets Replies shape: \", df_sept_reply.shape)\n",
        "\n",
        "df_Sept_Reply = pd.concat([df_Sept_Tweet,df_sept_reply]).reset_index(drop=True)\n",
        "print('Sept Tweets & Replies shape: ',df_Sept_Reply.shape)"
      ],
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept Tweets & Replies shape:  (1302, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hKCk_qdk2RWZ",
        "outputId": "0733d15e-1fad-4c22-fe05-ba9157c8839b"
      },
      "source": [
        "df34 = pd.read_csv(path+'1101ClaimRealCOVID-19_tweets_replies.csv')\n",
        "df35 = pd.read_csv(path+'1101NewsFakeCOVID-19_tweets_replies.csv')\n",
        "df36 = pd.read_csv(path+'1101NewsRealCOVID-19_tweets_replies.csv')\n",
        "df35['label'] = 0\n",
        "df34['label'] = df36['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_nove_reply = pd.concat([df34,df35,df36]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_nove_reply = df_nove_reply.sample(frac=1)  \n",
        "#only keep tweet_reply and label columns\n",
        "df_nove_reply = df_nove_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_nove_reply = df_nove_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_Nove_Reply = pd.concat([df_Nove_Tweet,df_nove_reply]).reset_index(drop=True)\n",
        "print('Nove Tweets & Replies shape: ',df_Nove_Reply.shape)"
      ],
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove Tweets & Replies shape:  (673, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GjWL3E6yoAQ8",
        "outputId": "31f85795-8ae0-439f-ec75-024b26cda1a6"
      },
      "source": [
        "CoAID_tweet = pd.concat([df_May_Tweet,df_July_Tweet,df_Sept_Tweet,df_Nove_Tweet]).reset_index(drop=True)\n",
        "print(CoAID_tweet.shape)"
      ],
      "execution_count": 14,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(149824, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "h3JimZsgoAiq",
        "outputId": "c9369408-136c-4062-cc9a-eb11d447c3cf"
      },
      "source": [
        "CoAID_tweet_reply = pd.concat([df_May_Reply,df_July_Reply,df_Sept_Reply,df_Nove_Reply]).reset_index(drop=True)\n",
        "print(CoAID_tweet_reply.shape)"
      ],
      "execution_count": 15,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(266677, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NtHkO1RjoAsk",
        "outputId": "30ed95a6-7735-4521-a5f0-589c1e5aaca0"
      },
      "source": [
        "CoAID_news_articles = pd.concat([df_May_News,df_July_News,df_Sept_News,df_Nove_News]).reset_index(drop=True)\n",
        "print(CoAID_news_articles.shape)"
      ],
      "execution_count": 18,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(4440, 17)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "5MkmoKCi2SCM"
      },
      "source": [
        "Convert a list of sentences to a list of lists containing tokenized words"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "L3HphsGbB0Ji"
      },
      "source": [
        "from nltk.stem.wordnet import WordNetLemmatizer\n",
        "from nltk.tokenize import RegexpTokenizer\n",
        "\n",
        "def docs_preprocessor(docs):\n",
        "    tokenizer = RegexpTokenizer(r'\\w+') # Tokenize the words.\n",
        "    \n",
        "    for idx in range(len(docs)):\n",
        "        docs[idx] = docs[idx].lower()  # Convert to lowercase.\n",
        "        docs[idx] = tokenizer.tokenize(docs[idx])  # Split into words.\n",
        "\n",
        "    # Remove numbers, but not words that contain numbers.\n",
        "#     docs = [[token for token in doc if not token.isdigit()] for doc in docs]\n",
        "    \n",
        "    # Remove words that are only one character.\n",
        "    docs = [[token for token in doc if len(token) > 3] for doc in docs]\n",
        "    \n",
        "    # Lemmatize all words in documents.\n",
        "    lemmatizer = WordNetLemmatizer()\n",
        "    docs = [[lemmatizer.lemmatize(token) for token in doc] for doc in docs]\n",
        "  \n",
        "    return docs"
      ],
      "execution_count": 19,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Hn71ZTgrDNvx",
        "outputId": "b0d01b18-9d41-4d01-8801-a6be87c39c25"
      },
      "source": [
        "%time\n",
        "CoAID_tweet['texts_tokenized'] = docs_preprocessor(CoAID_tweet['tweet_text'].values)\n",
        "CoAID_tweet_reply['texts_tokenized'] = docs_preprocessor(CoAID_tweet_reply['tweet_text'].values)\n",
        "CoAID_news_articles['texts_tokenized'] = docs_preprocessor(CoAID_news_articles['content'].values)"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "CPU times: user 3 µs, sys: 1 µs, total: 4 µs\n",
            "Wall time: 9.3 µs\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0LiMwuuiovPN",
        "outputId": "ec69a373-2c8e-4473-bc8d-03ec8a1f7adf"
      },
      "source": [
        "true_CoAID_tweet = []\n",
        "mis_CoAID_tweet = []\n",
        "for row in CoAID_tweet.values:\n",
        "  if row[2] == 1:\n",
        "    true_CoAID_tweet.append(row[3])\n",
        "  if row[2] == 0:\n",
        "    mis_CoAID_tweet.append(row[3])\n",
        "\n",
        "print(len(true_CoAID_tweet))\n",
        "print(len(mis_CoAID_tweet))"
      ],
      "execution_count": 22,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "140126\n",
            "9698\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hTpFlWFJovWd",
        "outputId": "4de36008-ade1-4e54-ffdb-08ad05fc3e31"
      },
      "source": [
        "true_CoAID_tweet_reply = []\n",
        "mis_CoAID_tweet_reply = []\n",
        "for row in CoAID_tweet_reply.values:\n",
        "  if row[2] == 1:\n",
        "    true_CoAID_tweet_reply.append(row[3])\n",
        "  if row[2] == 0:\n",
        "    mis_CoAID_tweet_reply.append(row[3])\n",
        "\n",
        "print(len(true_CoAID_tweet_reply))\n",
        "print(len(mis_CoAID_tweet_reply))"
      ],
      "execution_count": 23,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "250750\n",
            "15927\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Y_ZX0ti5owmi",
        "outputId": "e1a8ee5b-126d-4051-f6a0-9f42deb61ea5"
      },
      "source": [
        "true_CoAID_news = []\n",
        "mis_CoAID_news = []\n",
        "for row in CoAID_news_articles.values:\n",
        "  if row[10] == 1:\n",
        "    true_CoAID_news.append(row[17])\n",
        "  if row[10] == 0:\n",
        "    mis_CoAID_news.append(row[17])\n",
        "\n",
        "print(len(true_CoAID_news))\n",
        "print(len(mis_CoAID_news))"
      ],
      "execution_count": 25,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "4024\n",
            "416\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Ueksgy_oDplR"
      },
      "source": [
        "def count_frequency(data):\n",
        "  #remove stop words first\n",
        "  stop_words = set(stopwords.words('english')) \n",
        "  filtered_texts_tokenized = []\n",
        "  for text in data:\n",
        "      filtered_text = []\n",
        "      for word in text:\n",
        "        if word not in stop_words:\n",
        "          filtered_text.append(word)\n",
        "      filtered_texts_tokenized.append(filtered_text)\n",
        "\n",
        "  word_dict = {}\n",
        "  for text in filtered_texts_tokenized:\n",
        "    for word in text:\n",
        "      if word not in word_dict:\n",
        "        word_dict[word]=1\n",
        "      else:\n",
        "        word_dict[word]+=1\n",
        "  #sort dictionary \n",
        "  word_dict = OrderedDict(sorted(word_dict.items(), key=lambda t: t[1],reverse = True))\n",
        "  i=0\n",
        "  print(\"Word ------ Frequency\")\n",
        "  for word,frequency in word_dict.items():\n",
        "    print(word,\" ------ \",frequency)\n",
        "    i+=1\n",
        "    if i==20:\n",
        "      break"
      ],
      "execution_count": 27,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CGPzpq8TEOdC",
        "outputId": "e7222464-a53e-4d54-943b-b692a5f3c367"
      },
      "source": [
        "count_frequency(true_CoAID_tweet)"
      ],
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  130083\n",
            "covid  ------  60918\n",
            "coronavirus  ------  31474\n",
            "people  ------  14189\n",
            "health  ------  12322\n",
            "case  ------  9372\n",
            "home  ------  8901\n",
            "covid19  ------  8603\n",
            "help  ------  8110\n",
            "disease  ------  8001\n",
            "spread  ------  7787\n",
            "resource  ------  7773\n",
            "virus  ------  7699\n",
            "testing  ------  7694\n",
            "need  ------  7015\n",
            "mask  ------  6955\n",
            "test  ------  6891\n",
            "community  ------  6178\n",
            "pandemic  ------  6074\n",
            "symptom  ------  5690\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lVTlyXEMHK7q",
        "outputId": "c8c95b5c-d881-4e2a-c4a0-844b6996a042"
      },
      "source": [
        "count_frequency(mis_CoAID_tweet)"
      ],
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  9833\n",
            "coronavirus  ------  6711\n",
            "covid  ------  2051\n",
            "test  ------  1076\n",
            "bill  ------  939\n",
            "gate  ------  938\n",
            "confirms  ------  919\n",
            "death  ------  898\n",
            "health  ------  890\n",
            "positive  ------  873\n",
            "bioweapon  ------  820\n",
            "million  ------  763\n",
            "say  ------  709\n",
            "trump  ------  706\n",
            "vaccine  ------  702\n",
            "virus  ------  660\n",
            "patient  ------  649\n",
            "zero  ------  639\n",
            "scientist  ------  634\n",
            "china  ------  593\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XQnrwtuTHLGb",
        "outputId": "c9cae23d-e7f5-497d-f56a-e2009e69310f"
      },
      "source": [
        "count_frequency(true_CoAID_tweet_reply)"
      ],
      "execution_count": 30,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  156004\n",
            "covid  ------  69434\n",
            "coronavirus  ------  38176\n",
            "people  ------  27950\n",
            "health  ------  16670\n",
            "case  ------  14634\n",
            "virus  ------  13466\n",
            "need  ------  13000\n",
            "home  ------  12444\n",
            "covid19  ------  12251\n",
            "like  ------  12009\n",
            "mask  ------  11890\n",
            "test  ------  11439\n",
            "help  ------  11400\n",
            "testing  ------  11093\n",
            "time  ------  11011\n",
            "know  ------  10913\n",
            "spread  ------  10237\n",
            "disease  ------  10074\n",
            "death  ------  9182\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "m6wQAW1KFMm6",
        "outputId": "64d246a9-387c-4673-c3af-c2f894a4b9a8"
      },
      "source": [
        "count_frequency(mis_CoAID_tweet_reply)"
      ],
      "execution_count": 31,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  11120\n",
            "coronavirus  ------  7404\n",
            "covid  ------  2307\n",
            "test  ------  1153\n",
            "gate  ------  1118\n",
            "death  ------  1108\n",
            "bill  ------  1091\n",
            "virus  ------  1058\n",
            "health  ------  1035\n",
            "people  ------  1018\n",
            "trump  ------  996\n",
            "confirms  ------  931\n",
            "positive  ------  924\n",
            "million  ------  881\n",
            "china  ------  860\n",
            "vaccine  ------  851\n",
            "bioweapon  ------  836\n",
            "like  ------  824\n",
            "say  ------  785\n",
            "news  ------  715\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Xz9kxhcHHPaQ",
        "outputId": "0456b958-e39e-42cb-e0b2-1e761318833d"
      },
      "source": [
        "count_frequency(true_CoAID_news)"
      ],
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "covid  ------  3632\n",
            "people  ------  1419\n",
            "coronavirus  ------  1328\n",
            "service  ------  1305\n",
            "protect  ------  1259\n",
            "health  ------  1217\n",
            "online  ------  1204\n",
            "using  ------  1204\n",
            "data  ------  1132\n",
            "website  ------  1121\n",
            "attack  ------  1109\n",
            "security  ------  1100\n",
            "disease  ------  1001\n",
            "2020  ------  829\n",
            "information  ------  805\n",
            "pandemic  ------  783\n",
            "virus  ------  761\n",
            "time  ------  716\n",
            "based  ------  643\n",
            "state  ------  642\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-sqs3gSwHPyb",
        "outputId": "c2930306-bcdc-4462-d14d-7048ce8aabfe"
      },
      "source": [
        "count_frequency(mis_CoAID_news)"
      ],
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "coronavirus  ------  157\n",
            "facebook  ------  156\n",
            "covid  ------  55\n",
            "health  ------  51\n",
            "virus  ------  51\n",
            "people  ------  47\n",
            "like  ------  46\n",
            "president  ------  46\n",
            "vaccine  ------  44\n",
            "china  ------  42\n",
            "death  ------  40\n",
            "want  ------  40\n",
            "state  ------  40\n",
            "trump  ------  39\n",
            "world  ------  38\n",
            "said  ------  33\n",
            "time  ------  33\n",
            "case  ------  31\n",
            "pandemic  ------  30\n",
            "outbreak  ------  29\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}

==> figures/CoAID_Dataset_Word_Frequency_2.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "CoAID_Dataset_Word_Frequency_2.ipynb",
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "xtxP1EeJt9qL",
        "outputId": "d670d7f8-17a6-474d-e25e-ed329470a39c"
      },
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import warnings\n",
        "\n",
        "import matplotlib.pyplot as plt\n",
        "plt.style.use('ggplot')\n",
        "import seaborn as sns\n",
        "\n",
        "import nltk\n",
        "nltk.download('wordnet')\n",
        "nltk.download('punkt')\n",
        "nltk.download('stopwords')\n",
        "from nltk.corpus import stopwords \n",
        "from nltk.stem import WordNetLemmatizer \n",
        "from wordcloud import WordCloud\n",
        "\n",
        "from sklearn.pipeline import Pipeline\n",
        "\n",
        "from sklearn.model_selection import train_test_split, GridSearchCV\n",
        "from sklearn.metrics import confusion_matrix, precision_score, recall_score, f1_score, classification_report\n",
        "from sklearn.feature_extraction.text import CountVectorizer, TfidfVectorizer, TfidfTransformer\n",
        "from sklearn.naive_bayes import MultinomialNB, BernoulliNB, GaussianNB\n",
        "from collections import OrderedDict"
      ],
      "execution_count": 1,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "[nltk_data] Downloading package wordnet to /root/nltk_data...\n",
            "[nltk_data]   Unzipping corpora/wordnet.zip.\n",
            "[nltk_data] Downloading package punkt to /root/nltk_data...\n",
            "[nltk_data]   Unzipping tokenizers/punkt.zip.\n",
            "[nltk_data] Downloading package stopwords to /root/nltk_data...\n",
            "[nltk_data]   Unzipping corpora/stopwords.zip.\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Lf1MMrCXnuX5",
        "outputId": "c435156e-742b-4a9b-fecb-533e7d0fff12"
      },
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ],
      "execution_count": 2,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Mounted at /content/drive\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "AtC-DlTx1ptN"
      },
      "source": [
        "CoAID News Articles"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "W2wGT5L2utwE",
        "outputId": "4e9aafb5-53b4-437c-ed98-efbd679c3bd6"
      },
      "source": [
        "path = \"/content/drive/MyDrive/\"\n",
        "#News Articles\n",
        "df1 = pd.read_csv(path+'NewsRealCOVID-19-05.csv')\n",
        "df2 = pd.read_csv(path+'NewsFakeCOVID-19-05.csv')\n",
        "df1['label'] = 1\n",
        "df2['label'] = 0\n",
        "\n",
        "df_May_News = pd.concat([df1, df2]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_May_News = df_May_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_May_News = df_May_News[df_May_News['content'].notna()]\n",
        "print('May News Articles shape: ',df_May_News.shape)"
      ],
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May News Articles shape:  (1522, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7aPVwa4svDH-",
        "outputId": "d739b78d-6cd3-4595-c14c-7c9b2e1bfa42"
      },
      "source": [
        "df3 = pd.read_csv(path+'NewsRealCOVID-19-07.csv')\n",
        "df4 = pd.read_csv(path+'NewsFakeCOVID-19-07.csv')\n",
        "df3['label'] = 1\n",
        "df4['label'] = 0\n",
        "\n",
        "df_July_News = pd.concat([df3, df4]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_July_News = df_July_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_July_News = df_July_News[df_July_News['content'].notna()]\n",
        "print('July News Articles shape: ',df_July_News.shape)"
      ],
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July News Articles shape:  (1212, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CNZbgqDCwLFU",
        "outputId": "4fb617a5-9c6d-445d-c7f8-0f3d45abdfe9"
      },
      "source": [
        "df5 = pd.read_csv(path+'NewsRealCOVID-19-09.csv')\n",
        "df6 = pd.read_csv(path+'NewsFakeCOVID-19-09.csv')\n",
        "df5['label'] = 1\n",
        "df6['label'] = 0\n",
        "\n",
        "df_Sept_News = pd.concat([df5, df6]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Sept_News = df_Sept_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Sept_News = df_Sept_News[df_Sept_News['content'].notna()]\n",
        "print('Sept News Articles shape: ',df_Sept_News.shape)"
      ],
      "execution_count": 17,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept News Articles shape:  (847, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QY7vyzJQvreS",
        "outputId": "6b4f81bb-63ef-4331-ca8a-78d3d71046b6"
      },
      "source": [
        "df7 = pd.read_csv(path+'NewsRealCOVID-19-11.csv')\n",
        "df8 = pd.read_csv(path+'NewsFakeCOVID-19-11.csv')\n",
        "df7['label'] = 1\n",
        "df8['label'] = 0\n",
        "\n",
        "df_Nove_News = pd.concat([df7, df8]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Nove_News = df_Nove_News.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Nove_News = df_Nove_News[df_Nove_News['content'].notna()]\n",
        "print('Nove News Articles shape: ',df_Nove_News.shape)"
      ],
      "execution_count": 5,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove News Articles shape:  (859, 16)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "scZHV-5R1tKp"
      },
      "source": [
        "CoAID Tweet"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Lyr3aTnb1oQU",
        "outputId": "e6d149e9-0ad8-44ac-80cc-2d0ab687ff5b"
      },
      "source": [
        "df9 = pd.read_csv(path+'0501ClaimFakeCOVID-19_tweets_content_1.csv')\n",
        "df10 = pd.read_csv(path+'0501ClaimRealCOVID-19_tweets_content_1.csv')\n",
        "df11 = pd.read_csv(path+'0501NewsFakeCOVID-19_tweets_content.csv')\n",
        "df12 = pd.read_csv(path+'0501NewsRealCOVID-19_tweets_content.csv')\n",
        "df9['label'] = df11['label'] = 0\n",
        "df10['label'] = df12['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_May_Tweet = pd.concat([df9,df10,df11,df12]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_May_Tweet = df_May_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its tweet is NaN\n",
        "df_May_Tweet = df_May_Tweet[df_May_Tweet['tweet_text'].notna()]\n",
        "print('May Tweet shape: ',df_May_Tweet.shape)"
      ],
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May Tweet shape:  (95107, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "O1FrGSdl1oYZ",
        "outputId": "3384bb2c-6f1d-44ad-96ed-539d62af97f2"
      },
      "source": [
        "df13 = pd.read_csv(path+'0701ClaimFakeCOVID-19_tweets_content.csv')\n",
        "df14 = pd.read_csv(path+'0701ClaimRealCOVID-19_tweets_content.csv')\n",
        "df15 = pd.read_csv(path+'0701NewsFakeCOVID-19_tweets_content.csv')\n",
        "df16 = pd.read_csv(path+'0701NewsRealCOVID-19_tweets_content.csv')\n",
        "df13['label'] = df15['label'] = 0\n",
        "df14['label'] = df16['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_July_Tweet = pd.concat([df13,df14,df15,df16]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_July_Tweet = df_July_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_July_Tweet = df_July_Tweet[df_July_Tweet['tweet_text'].notna()]\n",
        "print('July Tweet shape: ',df_July_Tweet.shape)"
      ],
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July Tweet shape:  (54098, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "D7JKHyad1ogO",
        "outputId": "ebce5029-5409-4db2-bf98-ac5613dbef47"
      },
      "source": [
        "df17 = pd.read_csv(path+'0901ClaimRealCOVID-19_tweets_content.csv')\n",
        "df18 = pd.read_csv(path+'0901NewsFakeCOVID-19_tweets_content.csv')\n",
        "df19 = pd.read_csv(path+'0901NewsRealCOVID-19_tweets_content.csv')\n",
        "df18['label'] = 0\n",
        "df17['label'] = df19['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_Sept_Tweet = pd.concat([df17,df18,df19]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Sept_Tweet = df_Sept_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Sept_Tweet = df_Sept_Tweet[df_Sept_Tweet['tweet_text'].notna()]\n",
        "print('Sept Tweet shape: ',df_Sept_Tweet.shape)"
      ],
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept Tweet shape:  (424, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "spHInjFS2QUB",
        "outputId": "f0daf929-99e7-48d1-9f62-1ff0bcf913b0"
      },
      "source": [
        "df20 = pd.read_csv(path+'1101ClaimRealCOVID-19_tweets.csv')\n",
        "df21 = pd.read_csv(path+'1101NewsFakeCOVID-19_tweets.csv')\n",
        "df22 = pd.read_csv(path+'1101NewsRealCOVID-19_tweets.csv')\n",
        "df21['label'] = 0\n",
        "df20['label'] = df22['label'] = 1\n",
        "\n",
        "#remove repeated useless string - 'Feed generated with FetchRSS'\n",
        "tweet_update = []\n",
        "\n",
        "for tweet in df22['tweet_text']:\n",
        "    if ('Feed generated with FetchRSS') in tweet:\n",
        "        tweet_update.append(tweet[:len(tweet)-30])\n",
        "    else:\n",
        "        tweet_update.append(tweet)\n",
        "df22['tweet_text'] = tweet_update\n",
        "\n",
        "#combine dataframes\n",
        "df_Nove_Tweet = pd.concat([df20,df21,df22]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_Nove_Tweet = df_Nove_Tweet.sample(frac=1)\n",
        "#Remove NaN row if its content is NaN\n",
        "df_Nove_Tweet = df_Nove_Tweet[df_Nove_Tweet['tweet_text'].notna()]\n",
        "print('Nove Tweet shape: ',df_Nove_Tweet.shape)"
      ],
      "execution_count": 9,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove Tweet shape:  (195, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "xGjZiMLL1vK6"
      },
      "source": [
        "CoAID Tweet+Reply"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7RVy_JIY1xsq",
        "outputId": "15a216e9-b6d4-414a-d4ba-a911eaeb7103"
      },
      "source": [
        "df23 = pd.read_csv(path+'0501ClaimFakeCOVID-19_tweets_replies_content_1.csv')\n",
        "df24 = pd.read_csv(path+'0501ClaimRealCOVID-19_tweets_replies_content_1.csv')\n",
        "df25 = pd.read_csv(path+'0501NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df26 = pd.read_csv(path+'0501NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df23['label'] = df25['label'] = 0\n",
        "df24['label'] = df26['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_may_reply = pd.concat([df23,df24,df25,df26]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_may_reply = df_may_reply.sample(frac=1)   \n",
        "#only keep tweet_reply and label columns\n",
        "df_may_reply = df_may_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_may_reply = df_may_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_May_Reply = pd.concat([df_May_Tweet,df_may_reply]).reset_index(drop=True)\n",
        "print('May Tweets & Replies shape: ',df_May_Reply.shape)"
      ],
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "May Tweets & Replies shape:  (163053, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1k2j6I8o1x1D",
        "outputId": "e9498223-0657-4429-bd06-1e1db2de593e"
      },
      "source": [
        "df27 = pd.read_csv(path+'0701ClaimFakeCOVID-19_tweets_replies_content.csv')\n",
        "df28 = pd.read_csv(path+'0701ClaimRealCOVID-19_tweets_replies_content.csv')\n",
        "df29 = pd.read_csv(path+'0701NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df30 = pd.read_csv(path+'0701NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df27['label'] = df29['label'] = 0\n",
        "df28['label'] = df30['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_july_reply = pd.concat([df27,df28,df29,df30]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_july_reply = df_july_reply.sample(frac=1)   \n",
        "#only keep tweet_reply and label columns\n",
        "df_july_reply = df_july_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_july_reply = df_july_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_July_Reply = pd.concat([df_July_Tweet,df_july_reply]).reset_index(drop=True)\n",
        "print('July Tweets & Replies shape: ',df_July_Reply.shape)"
      ],
      "execution_count": 11,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "July Tweets & Replies shape:  (101649, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5V2tDmq-1x69",
        "outputId": "7f1691d3-7e5f-48aa-b7a3-fa36175557bf"
      },
      "source": [
        "df31 = pd.read_csv(path+'0901ClaimRealCOVID-19_tweets_replies_content.csv')\n",
        "df32 = pd.read_csv(path+'0901NewsFakeCOVID-19_tweets_replies_content.csv')\n",
        "df33 = pd.read_csv(path+'0901NewsRealCOVID-19_tweets_replies_content.csv')\n",
        "df32['label'] = 0\n",
        "df31['label'] = df33['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_sept_reply = pd.concat([df31,df32,df33]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_sept_reply = df_sept_reply.sample(frac=1)  \n",
        "#only keep tweet_reply and label columns\n",
        "df_sept_reply = df_sept_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_sept_reply = df_sept_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "# print(\"All Tweets Replies shape: \", df_sept_reply.shape)\n",
        "\n",
        "df_Sept_Reply = pd.concat([df_Sept_Tweet,df_sept_reply]).reset_index(drop=True)\n",
        "print('Sept Tweets & Replies shape: ',df_Sept_Reply.shape)"
      ],
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Sept Tweets & Replies shape:  (1302, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hKCk_qdk2RWZ",
        "outputId": "0733d15e-1fad-4c22-fe05-ba9157c8839b"
      },
      "source": [
        "df34 = pd.read_csv(path+'1101ClaimRealCOVID-19_tweets_replies.csv')\n",
        "df35 = pd.read_csv(path+'1101NewsFakeCOVID-19_tweets_replies.csv')\n",
        "df36 = pd.read_csv(path+'1101NewsRealCOVID-19_tweets_replies.csv')\n",
        "df35['label'] = 0\n",
        "df34['label'] = df36['label'] = 1\n",
        "\n",
        "#combine dataframes\n",
        "df_nove_reply = pd.concat([df34,df35,df36]).reset_index(drop=True)\n",
        "#shuffle\n",
        "df_nove_reply = df_nove_reply.sample(frac=1)  \n",
        "#only keep tweet_reply and label columns\n",
        "df_nove_reply = df_nove_reply.drop(['tweet_id', 'tweet_text'], axis=1)\n",
        "#change df_reply column name to tweet_text in order to combine df_reply with df_tweets \n",
        "df_nove_reply = df_nove_reply.rename(columns={\"tweet_reply\": \"tweet_text\"})\n",
        "\n",
        "df_Nove_Reply = pd.concat([df_Nove_Tweet,df_nove_reply]).reset_index(drop=True)\n",
        "print('Nove Tweets & Replies shape: ',df_Nove_Reply.shape)"
      ],
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Nove Tweets & Replies shape:  (673, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GjWL3E6yoAQ8",
        "outputId": "31f85795-8ae0-439f-ec75-024b26cda1a6"
      },
      "source": [
        "CoAID_tweet = pd.concat([df_May_Tweet,df_July_Tweet,df_Sept_Tweet,df_Nove_Tweet]).reset_index(drop=True)\n",
        "print(CoAID_tweet.shape)"
      ],
      "execution_count": 14,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(149824, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "h3JimZsgoAiq",
        "outputId": "c9369408-136c-4062-cc9a-eb11d447c3cf"
      },
      "source": [
        "CoAID_tweet_reply = pd.concat([df_May_Reply,df_July_Reply,df_Sept_Reply,df_Nove_Reply]).reset_index(drop=True)\n",
        "print(CoAID_tweet_reply.shape)"
      ],
      "execution_count": 15,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(266677, 3)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NtHkO1RjoAsk",
        "outputId": "30ed95a6-7735-4521-a5f0-589c1e5aaca0"
      },
      "source": [
        "CoAID_news_articles = pd.concat([df_May_News,df_July_News,df_Sept_News,df_Nove_News]).reset_index(drop=True)\n",
        "print(CoAID_news_articles.shape)"
      ],
      "execution_count": 18,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(4440, 17)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "5MkmoKCi2SCM"
      },
      "source": [
        "Convert a list of sentences to a list of lists containing tokenized words"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "L3HphsGbB0Ji"
      },
      "source": [
        "from nltk.stem.wordnet import WordNetLemmatizer\n",
        "from nltk.tokenize import RegexpTokenizer\n",
        "\n",
        "def docs_preprocessor(docs):\n",
        "    tokenizer = RegexpTokenizer(r'\\w+') # Tokenize the words.\n",
        "    \n",
        "    for idx in range(len(docs)):\n",
        "        docs[idx] = docs[idx].lower()  # Convert to lowercase.\n",
        "        docs[idx] = tokenizer.tokenize(docs[idx])  # Split into words.\n",
        "\n",
        "    # Remove numbers, but not words that contain numbers.\n",
        "#     docs = [[token for token in doc if not token.isdigit()] for doc in docs]\n",
        "    \n",
        "    # Remove words that are only one character.\n",
        "    docs = [[token for token in doc if len(token) > 3] for doc in docs]\n",
        "    \n",
        "    # Lemmatize all words in documents.\n",
        "    lemmatizer = WordNetLemmatizer()\n",
        "    docs = [[lemmatizer.lemmatize(token) for token in doc] for doc in docs]\n",
        "  \n",
        "    return docs"
      ],
      "execution_count": 19,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Hn71ZTgrDNvx",
        "outputId": "b0d01b18-9d41-4d01-8801-a6be87c39c25"
      },
      "source": [
        "%time\n",
        "CoAID_tweet['texts_tokenized'] = docs_preprocessor(CoAID_tweet['tweet_text'].values)\n",
        "CoAID_tweet_reply['texts_tokenized'] = docs_preprocessor(CoAID_tweet_reply['tweet_text'].values)\n",
        "CoAID_news_articles['texts_tokenized'] = docs_preprocessor(CoAID_news_articles['content'].values)"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "CPU times: user 3 µs, sys: 1 µs, total: 4 µs\n",
            "Wall time: 9.3 µs\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0LiMwuuiovPN",
        "outputId": "ec69a373-2c8e-4473-bc8d-03ec8a1f7adf"
      },
      "source": [
        "true_CoAID_tweet = []\n",
        "mis_CoAID_tweet = []\n",
        "for row in CoAID_tweet.values:\n",
        "  if row[2] == 1:\n",
        "    true_CoAID_tweet.append(row[3])\n",
        "  if row[2] == 0:\n",
        "    mis_CoAID_tweet.append(row[3])\n",
        "\n",
        "print(len(true_CoAID_tweet))\n",
        "print(len(mis_CoAID_tweet))"
      ],
      "execution_count": 22,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "140126\n",
            "9698\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hTpFlWFJovWd",
        "outputId": "4de36008-ade1-4e54-ffdb-08ad05fc3e31"
      },
      "source": [
        "true_CoAID_tweet_reply = []\n",
        "mis_CoAID_tweet_reply = []\n",
        "for row in CoAID_tweet_reply.values:\n",
        "  if row[2] == 1:\n",
        "    true_CoAID_tweet_reply.append(row[3])\n",
        "  if row[2] == 0:\n",
        "    mis_CoAID_tweet_reply.append(row[3])\n",
        "\n",
        "print(len(true_CoAID_tweet_reply))\n",
        "print(len(mis_CoAID_tweet_reply))"
      ],
      "execution_count": 23,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "250750\n",
            "15927\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Y_ZX0ti5owmi",
        "outputId": "e1a8ee5b-126d-4051-f6a0-9f42deb61ea5"
      },
      "source": [
        "true_CoAID_news = []\n",
        "mis_CoAID_news = []\n",
        "for row in CoAID_news_articles.values:\n",
        "  if row[10] == 1:\n",
        "    true_CoAID_news.append(row[17])\n",
        "  if row[10] == 0:\n",
        "    mis_CoAID_news.append(row[17])\n",
        "\n",
        "print(len(true_CoAID_news))\n",
        "print(len(mis_CoAID_news))"
      ],
      "execution_count": 25,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "4024\n",
            "416\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Ueksgy_oDplR"
      },
      "source": [
        "def count_frequency(data):\n",
        "  #remove stop words first\n",
        "  stop_words = set(stopwords.words('english')) \n",
        "  filtered_texts_tokenized = []\n",
        "  for text in data:\n",
        "      filtered_text = []\n",
        "      for word in text:\n",
        "        if word not in stop_words:\n",
        "          filtered_text.append(word)\n",
        "      filtered_texts_tokenized.append(filtered_text)\n",
        "\n",
        "  word_dict = {}\n",
        "  for text in filtered_texts_tokenized:\n",
        "    for word in text:\n",
        "      if word not in word_dict:\n",
        "        word_dict[word]=1\n",
        "      else:\n",
        "        word_dict[word]+=1\n",
        "  #sort dictionary \n",
        "  word_dict = OrderedDict(sorted(word_dict.items(), key=lambda t: t[1],reverse = True))\n",
        "  i=0\n",
        "  print(\"Word ------ Frequency\")\n",
        "  for word,frequency in word_dict.items():\n",
        "    print(word,\" ------ \",frequency)\n",
        "    i+=1\n",
        "    if i==20:\n",
        "      break"
      ],
      "execution_count": 27,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "CGPzpq8TEOdC",
        "outputId": "e7222464-a53e-4d54-943b-b692a5f3c367"
      },
      "source": [
        "count_frequency(true_CoAID_tweet)"
      ],
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  130083\n",
            "covid  ------  60918\n",
            "coronavirus  ------  31474\n",
            "people  ------  14189\n",
            "health  ------  12322\n",
            "case  ------  9372\n",
            "home  ------  8901\n",
            "covid19  ------  8603\n",
            "help  ------  8110\n",
            "disease  ------  8001\n",
            "spread  ------  7787\n",
            "resource  ------  7773\n",
            "virus  ------  7699\n",
            "testing  ------  7694\n",
            "need  ------  7015\n",
            "mask  ------  6955\n",
            "test  ------  6891\n",
            "community  ------  6178\n",
            "pandemic  ------  6074\n",
            "symptom  ------  5690\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lVTlyXEMHK7q",
        "outputId": "c8c95b5c-d881-4e2a-c4a0-844b6996a042"
      },
      "source": [
        "count_frequency(mis_CoAID_tweet)"
      ],
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  9833\n",
            "coronavirus  ------  6711\n",
            "covid  ------  2051\n",
            "test  ------  1076\n",
            "bill  ------  939\n",
            "gate  ------  938\n",
            "confirms  ------  919\n",
            "death  ------  898\n",
            "health  ------  890\n",
            "positive  ------  873\n",
            "bioweapon  ------  820\n",
            "million  ------  763\n",
            "say  ------  709\n",
            "trump  ------  706\n",
            "vaccine  ------  702\n",
            "virus  ------  660\n",
            "patient  ------  649\n",
            "zero  ------  639\n",
            "scientist  ------  634\n",
            "china  ------  593\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XQnrwtuTHLGb",
        "outputId": "c9cae23d-e7f5-497d-f56a-e2009e69310f"
      },
      "source": [
        "count_frequency(true_CoAID_tweet_reply)"
      ],
      "execution_count": 30,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  156004\n",
            "covid  ------  69434\n",
            "coronavirus  ------  38176\n",
            "people  ------  27950\n",
            "health  ------  16670\n",
            "case  ------  14634\n",
            "virus  ------  13466\n",
            "need  ------  13000\n",
            "home  ------  12444\n",
            "covid19  ------  12251\n",
            "like  ------  12009\n",
            "mask  ------  11890\n",
            "test  ------  11439\n",
            "help  ------  11400\n",
            "testing  ------  11093\n",
            "time  ------  11011\n",
            "know  ------  10913\n",
            "spread  ------  10237\n",
            "disease  ------  10074\n",
            "death  ------  9182\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "m6wQAW1KFMm6",
        "outputId": "64d246a9-387c-4673-c3af-c2f894a4b9a8"
      },
      "source": [
        "count_frequency(mis_CoAID_tweet_reply)"
      ],
      "execution_count": 31,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "http  ------  11120\n",
            "coronavirus  ------  7404\n",
            "covid  ------  2307\n",
            "test  ------  1153\n",
            "gate  ------  1118\n",
            "death  ------  1108\n",
            "bill  ------  1091\n",
            "virus  ------  1058\n",
            "health  ------  1035\n",
            "people  ------  1018\n",
            "trump  ------  996\n",
            "confirms  ------  931\n",
            "positive  ------  924\n",
            "million  ------  881\n",
            "china  ------  860\n",
            "vaccine  ------  851\n",
            "bioweapon  ------  836\n",
            "like  ------  824\n",
            "say  ------  785\n",
            "news  ------  715\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Xz9kxhcHHPaQ",
        "outputId": "0456b958-e39e-42cb-e0b2-1e761318833d"
      },
      "source": [
        "count_frequency(true_CoAID_news)"
      ],
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "covid  ------  3632\n",
            "people  ------  1419\n",
            "coronavirus  ------  1328\n",
            "service  ------  1305\n",
            "protect  ------  1259\n",
            "health  ------  1217\n",
            "online  ------  1204\n",
            "using  ------  1204\n",
            "data  ------  1132\n",
            "website  ------  1121\n",
            "attack  ------  1109\n",
            "security  ------  1100\n",
            "disease  ------  1001\n",
            "2020  ------  829\n",
            "information  ------  805\n",
            "pandemic  ------  783\n",
            "virus  ------  761\n",
            "time  ------  716\n",
            "based  ------  643\n",
            "state  ------  642\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-sqs3gSwHPyb",
        "outputId": "c2930306-bcdc-4462-d14d-7048ce8aabfe"
      },
      "source": [
        "count_frequency(mis_CoAID_news)"
      ],
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Word ------ Frequency\n",
            "coronavirus  ------  157\n",
            "facebook  ------  156\n",
            "covid  ------  55\n",
            "health  ------  51\n",
            "virus  ------  51\n",
            "people  ------  47\n",
            "like  ------  46\n",
            "president  ------  46\n",
            "vaccine  ------  44\n",
            "china  ------  42\n",
            "death  ------  40\n",
            "want  ------  40\n",
            "state  ------  40\n",
            "trump  ------  39\n",
            "world  ------  38\n",
            "said  ------  33\n",
            "time  ------  33\n",
            "case  ------  31\n",
            "pandemic  ------  30\n",
            "outbreak  ------  29\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}
